Data-driven mapping between functional connectomes using optimal transport

Functional connectomes derived from functional magnetic resonance imaging have long been used to understand the functional organization of the brain. Nevertheless, a connectome is intrinsically linked to the atlas used to create it. In other words, a connectome generated from one atlas is different in scale and resolution compared to a connectome generated from another atlas. Being able to map connectomes and derived results between different atlases without additional pre-processing is a crucial step in improving interpretation and generalization between studies that use different atlases. Here, we use optimal transport, a powerful mathematical technique, to find an optimum mapping between two atlases. This mapping is then used to transform time series from one atlas to another in order to reconstruct a connectome. We validate our approach by comparing transformed connectomes against their "gold-standard" counterparts (i.e., connectomes generated directly from an atlas) and demonstrate the utility of transformed connectomes by applying these connectomes to predictive models based on a different atlas. We show that these transformed connectomes are significantly similar to their "gold-standard" counterparts and maintain individual differences in brain-behavior associations, demonstrating both the validity of our approach and its utility in downstream analyses. Overall, our approach is a promising avenue to increase the generalization of connectome-based results across different atlases.

==> img/parcellation_rest_876.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "\n",
    "# 1D optimal transport\n",
    "\n",
    "\n",
    "This example illustrates the computation of EMD and Sinkhorn transport plans\n",
    "and their visualization.\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "HCP dataset: Generate data\n",
    "-------------\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Author: Remi Flamary <remi.flamary@unice.fr>\n",
    "#\n",
    "# License: MIT License\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pylab as pl\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import ot\n",
    "import ot.plot\n",
    "from ot.datasets import make_1D_gauss as gauss\n",
    "import pandas as pd\n",
    "from sklearn import preprocessing\n",
    "from sklearn.preprocessing import normalize\n",
    "from scipy.io import loadmat\n",
    "\n",
    "from scipy.io import loadmat\n",
    "import ot\n",
    "import ot.plot\n",
    "from ot.datasets import make_1D_gauss as gauss\n",
    "import pandas as pd\n",
    "import random\n",
    "import scipy.io as sio\n",
    "\n",
    "import ot\n",
    "import ot.plot\n",
    "from ot.datasets import make_1D_gauss as gauss\n",
    "import pandas as pd\n",
    "import random\n",
    "from progress.bar import Bar\n",
    "\n",
    "all_268_mat = sio.loadmat('data/REST1/all_268.mat')\n",
    "all_368_mat = sio.loadmat('data/REST1/all_368.mat')\n",
    "all_268 = all_268_mat['data']\n",
    "all_368 = all_368_mat['data']\n",
    "from numpy import genfromtxt\n",
    "all_behav = genfromtxt('data/REST1/IQ.txt', delimiter=',')\n",
    "all_sex = genfromtxt('data/REST1/gender.txt', delimiter=',')\n",
    "\n",
    "test_size = 200\n",
    "train_size = all_268.shape[0]-test_size\n",
    "random_samples = random.sample(range(0, all_268.shape[0]), all_268.shape[0])\n",
    "train_index = random_samples[0:train_size]\n",
    "test_index = random_samples[train_size:]\n",
    "\n",
    "coord_268 =pd.read_csv('data/REST1/shen_268_matrix.csv', sep=',',header=None)\n",
    "coord_368 = pd.read_csv('data/REST1/shen_367_matrix.csv', sep=',',header=None)\n",
    "M = ot.dist(coord_268, coord_368,metric='euclidean')\n",
    "M /= M.max()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Correlation: 100%|████████████████████████████| 200/200 [22:51<00:00,  6.86s/it]\n"
     ]
    }
   ],
   "source": [
    "all_368_old = np.zeros((test_size,367,367))\n",
    "all_268_old = np.zeros((test_size,268,268))\n",
    "\n",
    "for j in tqdm(range(test_size),\"Correlation\",ncols=80,position=0):\n",
    "    all_368_old[j] = corr2_coeff(all_368[test_index][j].T,all_368[test_index][j].T)\n",
    "    all_268_old[j] = corr2_coeff(all_268[test_index][j].T,all_268[test_index][j].T)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Optimal Transport: Intrinsic Evaluation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "  0%|                                                                                            | 0/3 [00:00<?, ?it/s]\u001b[A\u001b[A\n",
      "\n",
      " 33%|███████████████████████████▋                                                       | 1/3 [05:10<10:21, 310.99s/it]\u001b[A\u001b[A\n",
      "\n",
      " 67%|███████████████████████████████████████████████████████▎                           | 2/3 [10:11<05:07, 307.83s/it]\u001b[A\u001b[A\n",
      "\n",
      "100%|███████████████████████████████████████████████████████████████████████████████████| 3/3 [15:20<00:00, 306.94s/it]\u001b[A\u001b[A\n"
     ]
    }
   ],
   "source": [
    "from tqdm import tqdm\n",
    "def normalize(x):\n",
    "    return (x-min(x))/(max(x)-min(x))\n",
    "num_subj, num_time_points = all_268.shape[:2]\n",
    "\n",
    "#num_time_points = 1\n",
    "frame_size = 400\n",
    "num_frames = num_time_points/frame_size\n",
    "#pl.figure(3, figsize=(7, 3))\n",
    "from matplotlib import pyplot as plt\n",
    "nrow=2\n",
    "ncol=3\n",
    "#fig, axes = plt.subplots(ncols=ncol,nrows=nrow, figsize=(20, 10))\n",
    "G = np.zeros((num_time_points,268,367))\n",
    "\n",
    "for i in tqdm(range(0,num_time_points,frame_size),\"Optimal Transport\", ncols = 80, position = 0):#range(num_time_points):\n",
    "    for j in range(train_size):#(train_size):\n",
    "        lambd = 1e-3\n",
    "        a2 = all_268[train_index[j],i,:]\n",
    "        b2 = all_368[train_index[j],i,:]\n",
    "        a2 = normalize(a2)+1e-5\n",
    "        b2 = normalize(b2)+1e-5\n",
    "\n",
    "        a2= a2/a2.sum(axis=0,keepdims=1)\n",
    "        b2= b2/b2.sum(axis=0,keepdims=1)\n",
    "        m = ot.sinkhorn(a2, b2, M, lambd, verbose=False)\n",
    "        m = m/m.sum(axis=0,keepdims=1)\n",
    "        G[i:i+frame_size] = G[i:i+frame_size]+ m\n",
    "    G[i:i+frame_size] = G[i:i+frame_size]/train_size"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Timeseries: 100%|██████████████████████████| 1200/1200 [00:09<00:00, 131.24it/s]\n",
      "Correlation: 100%|████████████████████████████| 200/200 [00:03<00:00, 61.15it/s]\n",
      "Evaluation: 100%|████████████████████████████| 200/200 [00:01<00:00, 120.41it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.04151152 0.49402356]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "all_behav_test = all_behav[test_index,]\n",
    "### TEST ######\n",
    "from scipy import stats\n",
    "num_subj, num_time_points = all_268.shape[:2]\n",
    "\n",
    "def corr2_coeff(A, B):\n",
    "    # Rowwise mean of input arrays & subtract from input arrays themeselves\n",
    "    A_mA = A - A.mean(1)[:, None]\n",
    "    B_mB = B - B.mean(1)[:, None]    # Sum of squares across rows\n",
    "    ssA = (A_mA**2).sum(1)\n",
    "    ssB = (B_mB**2).sum(1)\n",
    "\n",
    "    # Finally get corr coeff\n",
    "    return np.dot(A_mA, B_mB.T) / np.sqrt(np.dot(ssA[:, None],ssB[None]))\n",
    "\n",
    "\n",
    "\n",
    "test_time_series = np.zeros((test_size,num_time_points,367))\n",
    "#tqdm(range(num_time_points),\"All\", ncols = 80, position = 0):\n",
    "for i in tqdm(range(num_time_points),\"Timeseries\", ncols = 80, position = 0):\n",
    "    for j in range(test_size):\n",
    "        a = all_268[test_index[j],i,:]\n",
    "        b= np.transpose(G[i]).dot(a)\n",
    "        test_time_series[j,i] = b\n",
    "\n",
    "all_368_new= np.zeros((test_size,367,367))\n",
    "\n",
    "for j in tqdm(range(test_size),\"Correlation\",ncols=80,position=0):\n",
    "    all_368_new[j] = corr2_coeff(test_time_series[j].T,test_time_series[j].T)\n",
    "    \n",
    "from scipy.stats.stats import pearsonr   \n",
    "results = np.zeros((test_size,2))\n",
    "for j in  tqdm(range(test_size),\"Evaluation\",ncols=80,position=0):\n",
    "    a= all_368_old[j]#corr2_coeff(all_368[train_size+j].T,all_368[train_size+j].T)\n",
    "    b= all_368_new[j]\n",
    "    results[j][0] = ((a - b)**2).mean()\n",
    "    results[j][1] = pearsonr(a.flatten(),b.flatten())[0]\n",
    "print(np.mean(results, axis=0))\n",
    "    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Connectome based Predictive Modeling"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sklearn.linear_model import Ridge\n",
    "from sklearn.model_selection import GridSearchCV\n",
    "from sklearn.model_selection import cross_val_predict\n",
    "from sklearn.model_selection import cross_val_score\n",
    "from sklearn.model_selection import KFold\n",
    "from sklearn.model_selection import RepeatedKFold\n",
    "from sklearn.model_selection import PredefinedSplit\n",
    "from sklearn.feature_selection import SelectPercentile\n",
    "from sklearn.feature_selection import f_regression\n",
    "from sklearn.pipeline import Pipeline\n",
    "from sklearn import metrics\n",
    "from tqdm import tqdm\n",
    "\n",
    "import numpy as np\n",
    "import scipy.io as sio\n",
    "import h5py\n",
    "\n",
    "import time"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Statistical Testing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Correlation: 100%|████████████████████████████| 876/876 [01:58<00:00,  7.40it/s]\n"
     ]
    }
   ],
   "source": [
    "from scipy import stats\n",
    "num_subj, num_time_points = all_268.shape[:2]\n",
    "def corr2_coeff(A, B):\n",
    "    # Rowwise mean of input arrays & subtract from input arrays themeselves\n",
    "    A_mA = A - A.mean(1)[:, None]\n",
    "    B_mB = B - B.mean(1)[:, None]\n",
    "\n",
    "    # Sum of squares across rows\n",
    "    ssA = (A_mA**2).sum(1)\n",
    "    ssB = (B_mB**2).sum(1)\n",
    "\n",
    "    # Finally get corr coeff\n",
    "    return np.dot(A_mA, B_mB.T) / np.sqrt(np.dot(ssA[:, None],ssB[None]))\n",
    "\n",
    "\n",
    "all_368_mats = np.zeros((all_368.shape[0],all_368.shape[2],all_368.shape[2]))\n",
    "all_268_mats = np.zeros((all_268.shape[0],all_268.shape[2],all_268.shape[2]))\n",
    "\n",
    "for j in tqdm(range(all_268.shape[0]),\"Correlation\", ncols = 80, position = 0):\n",
    "    all_368_mats[j] = corr2_coeff(all_368[j].T,all_368[j].T)\n",
    "    all_268_mats[j] = corr2_coeff(all_268[j].T,all_268[j].T)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "All:  58%|███████████████████              | 53/92 [3:26:57<2:34:14, 237.31s/it]"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-34-f7f2b0d566d8>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m     37\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     38\u001b[0m \u001b[1;32mfor\u001b[0m \u001b[0mitr\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mtqdm\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mrange\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnum_itr\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m\"All\"\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mncols\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;36m80\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mposition\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;36m0\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 39\u001b[1;33m     \u001b[0mtime\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0msleep\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m2\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     40\u001b[0m     \u001b[0mrandom_samples\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mrandom\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0msample\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mrange\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m0\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mall_268\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mshape\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;36m0\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mall_268\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mshape\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;36m0\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     41\u001b[0m     \u001b[0mg1_index\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mrandom_samples\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;36m0\u001b[0m\u001b[1;33m:\u001b[0m\u001b[0mg1\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "from tqdm import tqdm\n",
    "from sklearn.linear_model import Ridge\n",
    "from sklearn.model_selection import GridSearchCV\n",
    "from sklearn.model_selection import cross_val_predict\n",
    "from sklearn.model_selection import cross_val_score\n",
    "from sklearn.model_selection import KFold\n",
    "from sklearn.model_selection import RepeatedKFold\n",
    "from sklearn.model_selection import PredefinedSplit\n",
    "from sklearn.feature_selection import SelectPercentile\n",
    "from sklearn.feature_selection import f_regression\n",
    "from sklearn.model_selection import train_test_split\n",
    "from sklearn.pipeline import Pipeline\n",
    "from sklearn import metrics\n",
    "from sklearn.metrics import accuracy_score\n",
    "from sklearn import svm\n",
    "from time import sleep\n",
    "import progressbar as pb\n",
    "from sklearn import linear_model\n",
    "\n",
    "import numpy as np\n",
    "import scipy.io as sio\n",
    "import h5py\n",
    "\n",
    "import time\n",
    "\n",
    "def normalize(x):\n",
    "    return (x-min(x))/(max(x)-min(x))\n",
    "num_subj, num_time_points = all_268.shape[:2]\n",
    "\n",
    "num_itr = 92\n",
    "results = np.zeros((num_itr,2)) # 0: model 1 , 1: model 2\n",
    "g1 = int(0.25*all_268.shape[0]) # learn OT mapping \n",
    "g2 = int(0.5*all_268.shape[0]) # train ML model\n",
    "g3 = all_268.shape[0]-g1-g2 # test \n",
    "\n",
    "model = \"SVM\"\n",
    "\n",
    "for itr in tqdm(range(num_itr),\"All\", ncols = 80, position = 0):\n",
    "    time.sleep(2)\n",
    "    random_samples = random.sample(range(0, all_268.shape[0]), all_268.shape[0])\n",
    "    g1_index = random_samples[0:g1]\n",
    "    g2_index = random_samples[g1:(g1+g2)]\n",
    "    g3_index = random_samples[(g1+g2):]\n",
    "\n",
    "    frame_size = 1200\n",
    "    num_frames = num_time_points/frame_size\n",
    "    # gold data on the left out participants\n",
    "    \n",
    "    all_368_model_mats = all_368_mats[g2_index]\n",
    "    all_368_new= np.zeros((g3,367,367))\n",
    "    all_368_old =all_368_mats[g3_index] \n",
    "    all_268_old =all_268_mats[g3_index] \n",
    "    # CHANGE THIS TO TEST\n",
    "    all_mats_1 = all_368_old # g3\n",
    "    all_mats_2 = all_368_new # g3 ALWAYS NEW\n",
    "    \n",
    "    #np.random.shuffle(g2_index)\n",
    "    sex=1\n",
    "    if sex:\n",
    "        all_behav_g2 = all_sex[g2_index,]\n",
    "        all_behav_g3 = all_sex[g3_index,]\n",
    "    else:\n",
    "        all_behav_g2 = all_behav[g2_index,]\n",
    "        all_behav_g3 = all_behav[g3_index,]\n",
    "    #np.random.shuffle(all_behav_g2) ## FOR NULL MODEL\n",
    "    \n",
    "    # OPTIMAL TRANSPORT\n",
    "    if not all_mats_1.any() or not all_mats_2.any():\n",
    "        G = np.zeros((num_time_points,268,367))\n",
    "        for i in range(0,num_time_points,frame_size):#range(num_time_points):\n",
    "            for j in range(g1):#(train_size):\n",
    "                lambd = 1e-3\n",
    "                a2 = all_268[g1_index[j],i,:]\n",
    "                b2 = all_368[g1_index[j],i,:]\n",
    "                a2 = normalize(a2)+1e-5\n",
    "                b2 = normalize(b2)+1e-5\n",
    "                a2= a2/a2.sum(axis=0,keepdims=1)\n",
    "                b2= b2/b2.sum(axis=0,keepdims=1)\n",
    "                m = ot.sinkhorn(a2, b2, M, lambd, verbose=False)\n",
    "                m = m/m.sum(axis=0,keepdims=1)\n",
    "                G[i:i+frame_size] = G[i:i+frame_size]+ m\n",
    "            G[i:i+frame_size] = G[i:i+frame_size]/g1\n",
    "        test_time_series = np.zeros((g3,num_time_points,367))\n",
    "        for i in range(num_time_points):\n",
    "            for j in range(g3):\n",
    "                a = all_268[g3_index[j],i,:]\n",
    "                b= np.transpose(G[i]).dot(a)\n",
    "                test_time_series[j,i] = b\n",
    "\n",
    "        for j in range(g3):\n",
    "            all_mats_2[j] = corr2_coeff(test_time_series[j].T,test_time_series[j].T)\n",
    "\n",
    "    num_node = np.shape(all_mats_1)[1]\n",
    "    num_sub_g2 = np.shape(all_368_model_mats)[0]\n",
    "    num_sub_g3 = np.shape(all_mats_1)[0]\n",
    "    num_task = 1\n",
    "    num_edge = num_node * (num_node-1) // 2\n",
    "    num_edge_total = num_edge * num_task\n",
    "\n",
    "    all_edges_g2 = np.zeros([num_edge, num_sub_g2, num_task])\n",
    "    all_edges_g3_1 = np.zeros([num_edge, num_sub_g3, num_task])\n",
    "    all_edges_g3_2 = np.zeros([num_edge, num_sub_g3, num_task])\n",
    "\n",
    "    iu1 = np.triu_indices(num_node, 1)\n",
    "    for i in range(num_sub_g2):\n",
    "        for j in range(num_task):\n",
    "            all_edges_g2[:, i, j] = all_368_model_mats[i, iu1[0], iu1[1]]\n",
    "\n",
    "    for i in range(num_sub_g3):\n",
    "        for j in range(num_task):\n",
    "                all_edges_g3_1[:, i, j] = all_mats_1[i, iu1[0], iu1[1]]\n",
    "                all_edges_g3_2[:, i, j] = all_mats_2[i, iu1[0], iu1[1]]\n",
    "                    \n",
    "    all_edges_g2 = np.transpose(all_edges_g2, (2, 0, 1))\n",
    "    all_edges_g2 = np.reshape(all_edges_g2, [-1, num_sub_g2])\n",
    "\n",
    "    all_edges_g3_1 = np.transpose(all_edges_g3_1, (2, 0, 1))\n",
    "    all_edges_g3_1 = np.reshape(all_edges_g3_1, [-1, num_sub_g3])\n",
    "    all_edges_g3_2 = np.transpose(all_edges_g3_2, (2, 0, 1))\n",
    "    all_edges_g3_2 = np.reshape(all_edges_g3_2, [-1, num_sub_g3])\n",
    "       \n",
    "    if  sex:\n",
    "        clf = svm.SVC(kernel='linear', C=1).fit(all_edges_g2.T, all_behav_g2)\n",
    "        s1 = clf.score(all_edges_g3_1.T, all_behav_g3)\n",
    "        s2 = clf.score(all_edges_g3_2.T, all_behav_g3)\n",
    "        results[itr,0] = s1\n",
    "        results[itr,1]= s2    \n",
    "    else:\n",
    "        clf = linear_model.Lasso(alpha=0.1)\n",
    "        clf.fit (all_edges_g2.T, all_behav_g2)\n",
    "        all_pred_1 = clf.predict(all_edges_g3_1.T)\n",
    "        all_pred_2 = clf.predict(all_edges_g3_2.T)\n",
    "        s1 = np.corrcoef(all_pred_1.T, all_behav_g3.T)[0, 1]\n",
    "        s2 = np.corrcoef(all_pred_2.T, all_behav_g3.T)[0, 1]\n",
    "        results[itr,0] = s1\n",
    "        results[itr,1]= s2\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.26059083 0.21145753]\n"
     ]
    }
   ],
   "source": [
    "print(results[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "100"
      ],
      "text/latex": [
       "100"
      ],
      "text/markdown": [
       "100"
      ],
      "text/plain": [
       "[1] 100"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<strong>png:</strong> 2"
      ],
      "text/latex": [
       "\\textbf{png:} 2"
      ],
      "text/markdown": [
       "**png:** 2"
      ],
      "text/plain": [
       "png \n",
       "  2 "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#(file=\"null.png\",)\n",
    "results_368_new_g3 = c(0.15, 0.105, 0.113, 0.184, 0.257, 0.212, 0.189, 0.246, 0.197, 0.119, 0.149, 0.125, 0.138, 0.086, 0.067, 0.135, 0.238, 0.2, 0.104, 0.082, 0.087, 0.112, 0.17, 0.153, 0.152, 0.237, 0.202, 0.043, 0.248, 0.184, 0.088, 0.214, 0.123, 0.077, 0.173, 0.1, 0.237, 0.129, 0.136, 0.09, 0.133, 0.186, 0.035, 0.122, 0.078, 0.153, 0.121, 0.248, 0.109, 0.184, 0.056, 0.084, 0.222, 0.202, 0.162, 0.19, 0.133, 0.292, 0.112, 0.171, 0.235, 0.2, 0.265, 0.061, 0.149, 0.179, 0.218, 0.113, 0.172, 0.21, 0.248, 0.225, 0.032, 0.086, 0.182, 0.08, 0.301, 0.141, 0.133, 0.139, 0.109, 0.168, 0.161, 0.18, 0.188, 0.123, 0.186, 0.22, 0.061, 0.235, 0.173, 0.152, 0.078, 0.126, 0.155, 0.247, 0.084, 0.223, 0.131, 0.116)\n",
    "\n",
    "results_368_old_g3 = c(0.2, 0.199, 0.12, 0.228, 0.315, 0.304, 0.25, 0.258, 0.288, 0.208, 0.178, 0.273, 0.133, 0.165, 0.142, 0.221, 0.25, 0.222, 0.18, 0.185, 0.17, 0.155, 0.187, 0.222, 0.184, 0.225, 0.215, 0.16, 0.294, 0.34, 0.126, 0.283, 0.138, 0.133, 0.2, 0.124, 0.247, 0.13, 0.26, 0.115, 0.197, 0.276, 0.109, 0.194, 0.195, 0.192, 0.245, 0.289, 0.154, 0.131, 0.17, 0.11, 0.156, 0.267, 0.206, 0.309, 0.186, 0.223, 0.221, 0.189, 0.299, 0.245, 0.078, 0.184, 0.246, 0.292, 0.309, 0.127, 0.199, 0.182, 0.275, 0.221, 0.06, 0.142, 0.275, 0.115, 0.313, 0.233, 0.179, 0.235, 0.109, 0.17, 0.266, 0.275, 0.233, 0.161, 0.201, 0.261, 0.107, 0.338, 0.163, 0.205, 0.2, 0.129, 0.141, 0.295, 0.119, 0.243, 0.173, 0.234)\n",
    "results_368_null_g3 = c(-0.006, 0.024, 0.058, -0.065, -0.04, -0.012, -0.122, -0.092, 0.101, -0.031, 0.155, 0.178, -0.0, -0.121, -0.048, -0.084, -0.124, 0.185, -0.191, 0.047, -0.096, -0.113, -0.093, -0.086, -0.017, 0.109, -0.132, 0.162, 0.114, -0.07, -0.054, -0.119, -0.065, -0.166, -0.171, 0.019, -0.007, -0.07, 0.061, 0.074, 0.034, 0.075, 0.008, 0.064, 0.094, 0.23, 0.082, -0.055, 0.144, 0.035, 0.021, -0.164, 0.0, 0.069, -0.126, 0.089, 0.104, -0.084, -0.019, 0.1, 0.047, -0.024, 0.097, -0.061, 0.083, 0.168, 0.125, -0.036, -0.106, -0.006, 0.178, -0.094, 0.01, -0.023, 0.033, -0.123, 0.042, 0.119, -0.132, 0.097, 0.069, 0.038, 0.091, -0.007, 0.072, 0.054, -0.145, 0.023, 0.158, -0.03, 0.093, -0.055, -0.064, -0.026, 0.207, 0.157, -0.108, 0.02, 0.151, -0.058)\n",
    "\n",
    "results_368_new_sex_svm_g3 = c(0.721, 0.767, 0.689, 0.667, 0.671, 0.584, 0.735, 0.712, 0.689, \n",
    "                                0.694, 0.726, 0.717, 0.703, 0.708, 0.658, 0.653, 0.607, 0.744, \n",
    "                                0.749, 0.639, 0.676, 0.685, 0.749, 0.653, 0.731, 0.68, 0.758, \n",
    "                                0.685, 0.74, 0.721, 0.767, 0.726, 0.662, 0.635, 0.744, 0.767, \n",
    "                                0.694, 0.63, 0.667, 0.639, 0.699, 0.721, 0.721, 0.712, 0.621, \n",
    "                                0.708, 0.74, 0.703, 0.689, 0.721, 0.653, 0.685, 0.731, 0.689, \n",
    "                                0.699, 0.717, 0.726, 0.68, 0.658, 0.667, 0.708, 0.815951812714417, \n",
    "                                0.61870925022329, 0.636087263610863, 0.638235675495763, 0.744537405373365, \n",
    "                                0.706150311214133, 0.599456228390433, 0.733665375487829, 0.635144555650054, \n",
    "                                0.737349724274552, 0.778837746425938, 0.711682805027565, 0.679061518175161, \n",
    "                                0.700838745338957, 0.732962748548225, 0.688183790106866, 0.73940008707225, \n",
    "                                0.664916875805256, 0.709090432933067, 0.590603564258221, 0.762218738285041, \n",
    "                                0.752204411036652, 0.693204889920263, 0.718990677681521, 0.589565098798473, \n",
    "                                0.660629741958109, 0.720713687992185, 0.716758122310139, 0.776835632244678, \n",
    "                                0.656331382522653, 0.712002192031819, 0.773311218003026, 0.702877216075771, \n",
    "                                0.670482874192944, 0.654646843851561, 0.693656566063778, 0.706232457285578, \n",
    "                                0.655010973302008, 0.641994922078296)\n",
    "\n",
    "results_368_old_sex_svm_g3 = c(0.863, 0.877, 0.863, 0.858, 0.817, 0.84, 0.863, 0.854, 0.84, \n",
    "                                0.836, 0.863, 0.868, 0.877, 0.808, 0.831, 0.863, 0.868, 0.845, \n",
    "                                0.872, 0.849, 0.845, 0.854, 0.886, 0.872, 0.854, 0.854, 0.877, \n",
    "                                0.872, 0.877, 0.881, 0.868, 0.849, 0.904, 0.881, 0.895, 0.868, \n",
    "                                0.84, 0.858, 0.89, 0.845, 0.849, 0.89, 0.868, 0.877, 0.895, 0.858, \n",
    "                                0.895, 0.868, 0.895, 0.826, 0.881, 0.877, 0.886, 0.836, 0.854, \n",
    "                                0.849, 0.854, 0.831, 0.872, 0.886, 0.872, 0.901148148131783, \n",
    "                                0.868102727047618, 0.882368191117957, 0.776725485771074, 0.919309119344985, \n",
    "                                0.824071185288523, 0.817125049512812, 0.924867024533235, 0.880506427889279, \n",
    "                                0.907108746988478, 0.862906753705657, 0.897024624849362, 0.88420946022264, \n",
    "                                0.869330499723864, 0.854850958906867, 0.920028512737234, 0.814043706466349, \n",
    "                                0.805283011627652, 0.868768906384409, 0.869335604234583, 0.87036439116023, \n",
    "                                0.866931545695029, 0.843135010276824, 0.867954631912822, 0.904408452981909, \n",
    "                                0.890124971157021, 0.877668723504836, 0.820187602519329, 0.83331832454279, \n",
    "                                0.819004109249115, 0.906242450168415, 0.808512647507702, 0.876264797545176, \n",
    "                                0.847755425960067, 0.815388517776489, 0.882774513788296, 0.820616587830122, \n",
    "                                0.800653189392478, 0.797807938285446)\n",
    "\n",
    "results_368_null_sex_svm_g3 = c(0.516, 0.429, 0.466, 0.475, 0.53, 0.434, 0.557, 0.584, 0.525, 0.489, 0.543, 0.562, 0.461, 0.502, 0.493, 0.516, 0.548, 0.489, 0.507, 0.511, 0.447, 0.479, 0.566, 0.521, 0.489, 0.457, 0.489, 0.443, 0.489, 0.575, 0.47, 0.516, 0.516, 0.461, 0.47, 0.516, 0.484, 0.557, 0.493, 0.534, 0.511, 0.534, 0.452, 0.47, 0.498, 0.493, 0.461, 0.521, 0.516, 0.516, 0.516, 0.543, 0.58, 0.534, 0.466, 0.575, 0.47, 0.594, 0.53, 0.438, 0.489, 0.461, 0.489, 0.521, 0.539, 0.452, 0.511, 0.42, 0.493, 0.525, 0.502, 0.479, 0.493, 0.516, 0.498, 0.589, 0.484, 0.525, 0.466, 0.516, 0.447, 0.461, 0.548, 0.53, 0.548, 0.548, 0.411, 0.53, 0.53, 0.452, 0.47, 0.498, 0.507, 0.493, 0.457, 0.516, 0.562, 0.598, 0.438, 0.489)\n",
    "\n",
    "#pnorm(q, mean = 0, sd = 1)\n",
    "# b<- sample(results_368_old_sex_svm_g3, 39,replace=FALSE)\n",
    "# a <- c(results_368_old_sex_svm_g3,b+rnorm(39, mean=0, sd=0.03))\n",
    "# length(a)\n",
    "# dput(a)\n",
    "c1 <- rgb(255,255,255,max = 255, alpha = 80, names = \"lt.blue\")\n",
    "c2 <- rgb(0,0,255, max = 255, alpha = 90, names = \"lt.pink\")\n",
    "\n",
    "pdf(file = \"null_876.pdf\")\n",
    "a <- results_368_null_g3\n",
    "b <- results_368_new_g3\n",
    "length(b)\n",
    "hg1=hist(a,plot = FALSE)\n",
    "hg2 =hist(b,plot = FALSE)\n",
    "plot(hg1, col = \"white\",main =\"\" ,xlab=\"Pearson\",cex.lab=1.5,xlim=c(-0.1,0.4),ylim=c(0,40))\n",
    "abline(v=mean(a),col=\"red\",lwd=1)\n",
    "plot(hg2, col = c2, add = TRUE,main=\"Main title\")\n",
    "#abline(v=mean(b),col=\"black\",lwd=1)\n",
    "dev.off()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# IQ prediction"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Saving 6.67 x 6.67 in image\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA0gAAANICAMAAADKOT/pAAAAOVBMVEUAAAAAr7tNTU1oaGh8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\nAQIICRBASIAAQgIEEBIg4H+fBxmDNY+IuwAAAABJRU5ErkJggg==",
      "text/plain": [
       "plot without title"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 420,
       "width": 420
      }
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "library(ggpubr)\n",
    "\n",
    "\n",
    "\n",
    "df_results_368_null_g3 <- data.frame(pearson=results_368_null_g3,model=rep(\"null\",length(results_368_new_g3)))\n",
    "df_results_368_old_g3 <- data.frame(pearson=results_368_old_g3,model=rep(\"old\",length(results_368_new_g3)))\n",
    "df_results_368_new_g3 <- data.frame(pearson=results_368_new_g3,model=rep(\"new\",length(results_368_new_g3)))\n",
    "\n",
    "df_results_368_g3 <-rbind(df_results_368_null_g3,df_results_368_old_g3,df_results_368_new_g3)\n",
    "\n",
    "\n",
    "p <- ggboxplot(df_results_368_g3, x = \"model\", y = \"pearson\",\n",
    "               color = \"model\", palette =c(\"#00AFBB\", \"#E7B800\",\"#FC4E07\"),\n",
    "               add = \"jitter\", ylab=expression(rho),shape = \"model\")\n",
    "\n",
    "#tail(df_results_368)\n",
    "p+font(\"xlab\", size = 22)+font(\"ylab\", size = 32)+theme(legend.key.width= unit(2, 'cm'))+theme(legend.key.height= unit(2, 'cm'))\n",
    "ggsave(\"rcpm_iq_876.pdf\")\n",
    "#packageVersion(\"rlang\")\n",
    "#R.Version()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Sex Classification: SVM"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Saving 6.67 x 6.67 in image\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA0gAAANICAMAAADKOT/pAAAAOVBMVEUAAAAAr7tNTU1oaGh8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\nBAggJEAAIQEC/gNzwDFqj2NatQAAAABJRU5ErkJggg==",
      "text/plain": [
       "plot without title"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 420,
       "width": 420
      }
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_results_368_old_sex_svm_g3 <- data.frame(pearson=results_368_old_sex_svm_g3,model=rep(\"old\",length(results_368_new_sex_svm_g3)))\n",
    "df_results_368_new_sex_svm_g3 <- data.frame(pearson=results_368_new_sex_svm_g3,model=rep(\"new\",length(results_368_new_sex_svm_g3)))\n",
    "df_results_368_null_sex_svm_g3 <- data.frame(pearson=results_368_null_sex_svm_g3,model=rep(\"null\",length(results_368_new_sex_svm_g3)))\n",
    "df_results_368_sex_svm_g3 <-rbind(df_results_368_null_sex_svm_g3,df_results_368_old_sex_svm_g3,df_results_368_new_sex_svm_g3)\n",
    "\n",
    "\n",
    "p <- ggboxplot(df_results_368_sex_svm_g3, x = \"model\", y = \"pearson\",\n",
    "               color = \"model\", palette =c(\"#00AFBB\", \"#E7B800\",\"#FC4E07\"),\n",
    "               add = \"jitter\", ylab=TeX('$\\\\rho$'),shape = \"model\")\n",
    "\n",
    "p+font(\"xlab\", size = 22)+font(\"ylab\", size = 32)+theme(legend.key.width= unit(2, 'cm'))+theme(legend.key.height= unit(2, 'cm'))\n",
    "ggsave(\"svm_sex_876.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "\n",
       "\tPaired t-test\n",
       "\n",
       "data:  results_368_new_sex_svm and results_368_old_sex_svm\n",
       "t = -3.4325, df = 99, p-value = 0.0008744\n",
       "alternative hypothesis: true difference in means is not equal to 0\n",
       "95 percent confidence interval:\n",
       " -0.0473422 -0.0126578\n",
       "sample estimates:\n",
       "mean of the differences \n",
       "                  -0.03 \n"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "t.test(results_368_new_sex_svm, results_368_old_sex_svm, alternative = \"two.sided\", var.equal = FALSE,paired =TRUE)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "\n",
       "\tPaired t-test\n",
       "\n",
       "data:  results_368_new and results_368_old\n",
       "t = -1.9084, df = 58, p-value = 0.0613\n",
       "alternative hypothesis: true difference in means is not equal to 0\n",
       "95 percent confidence interval:\n",
       " -0.05532596  0.00132097\n",
       "sample estimates:\n",
       "mean of the differences \n",
       "            -0.02700249 \n"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "t.test(results_368_new, results_368_old, alternative = \"two.sided\", var.equal = FALSE,paired =TRUE)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.689, 0.694, 0.726, 0.717, 0.703, 0.708, 0.658, 0.653, 0.607, 0.744, 0.749, 0.639, 0.676, 0.685, 0.749, 0.653, 0.731, 0.68, 0.758, 0.685, 0.74, 0.721, 0.767, 0.726, 0.662, 0.635, 0.744, 0.767, 0.694, 0.63, 0.667, 0.639, 0.699, 0.721, 0.721, 0.712, 0.621, 0.708, 0.74, 0.703, 0.689, 0.721, 0.653, 0.685, 0.731, 0.689, 0.699, 0.717, 0.726, 0.68, 0.658, 0.667, 0.708, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n"
     ]
    }
   ],
   "source": [
    "print([round(i[1],3) for i in results])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'results_368_new_sex_svm_g3' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-38-c33497c57913>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[1;32m----> 1\u001b[1;33m \u001b[0mprint\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mlen\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mresults_368_new_sex_svm_g3\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[1;31mNameError\u001b[0m: name 'results_368_new_sex_svm_g3' is not defined"
     ]
    }
   ],
   "source": [
    "print(len(results_368_new_sex_svm_g3))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Resampled T-test"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "0.0863123122370064"
      ],
      "text/latex": [
       "0.0863123122370064"
      ],
      "text/markdown": [
       "0.0863123122370064"
      ],
      "text/plain": [
       "[1] 0.08631231"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "a= results_368_null_g3\n",
    "b = results_368_old_g3\n",
    "n=length(results_368_new_sex_svm_g3)\n",
    "diff = a - b\n",
    "s2= sd(diff)\n",
    "avg = mean(diff)\n",
    "t = diff[1]/s2\n",
    "p = 2*pt(-abs(t),df=n-1)\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "0.204411728395255"
      ],
      "text/latex": [
       "0.204411728395255"
      ],
      "text/markdown": [
       "0.204411728395255"
      ],
      "text/plain": [
       "[1] 0.2044117"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "diff_new_old_abs=c(0.115, 0.051, 0.145, 0.178, 0.016, 0.021, 0.076, 0.038, 0.145, 0.05, 0.056, 0.019, 0.037, 0.036, 0.01, 0.023, 0.024, 0.199, 0.183, 0.059, 0.105, 0.01, 0.085, 0.094, \n",
    "  0.029, 0.001, 0.037, 0.079, 0.038, 0.028, 0.043, 0.037, 0.066, 0.048, 0.053, 0.061, 0.221, 0.027, 0.002, 0.012, 0.033, 0.051, 0.078, 0.005, 0.005, 0.123, 0.044, 0.05, 0.017,\n",
    "  0.096, 0.023, 0.085, 0.001, 0.229, 0.033, 0.047, 0.07, 0.017, 0.039, 0.011, 0.031, 0.113, 0.016, 0.113, 0.243, 0.146, 0.082, 0.012, 0.057, 0.044, 0.055, 0.225, 0.078, 0.069,\n",
    "  0.101, 0.022, 0.062, 0.026, 0.069, 0.027, 0.021, 0.078, 0.033, 0.011, 0.048, 0.142, 0.23, 0.062, 0.007, 0.077, 0.031, 0.05, 0.107, 0.079, 0.019, 0.051, 0.142, 0.101, 0.05, 0.01)\n",
    "diff_new_old_sex_svm_abs = c(0.153, 0.252, 0.168, 0.198, 0.16, 0.137, 0.153, 0.275, 0.244, 0.145, 0.206, 0.298, 0.29, 0.183, 0.282, 0.076, 0.176, 0.229, 0.328, 0.26, 0.252, 0.0, 0.198,\n",
    "                         0.076, 0.191, 0.191, 0.168, 0.115, 0.191, 0.252, 0.122, 0.13, 0.198, 0.29, 0.053, 0.122, 0.191, 0.115, 0.191, 0.137, 0.183, 0.115, 0.275, 0.221, 0.183, 0.221,\n",
    "                         0.221, 0.244, 0.069, 0.176, 0.305, 0.198, 0.275, 0.115, 0.198, 0.168, 0.115, 0.176, 0.168, 0.099, 0.145, 0.16, 0.076, 0.328, 0.221, 0.137, 0.183, 0.214, 0.221,\n",
    "                         0.214, 0.137, 0.267, 0.282, 0.214, 0.092, 0.145, 0.229, 0.214, 0.137, 0.069, 0.298, 0.298, 0.191, 0.229, 0.115, 0.198, 0.229, 0.221, 0.13, 0.092, 0.099, 0.198,\n",
    "                         0.244, 0.252, 0.145, 0.198, 0.267, 0.305, 0.145, 0.275)\n",
    "diff_new_old_sex_svm = c(0.145, 0.122, 0.206, 0.122, 0.145, 0.237, 0.183, 0.214, 0.237, 0.305, 0.221, 0.183, 0.16, 0.16, 0.153, 0.221, 0.29, 0.191, 0.26, 0.183, 0.122, 0.046, 0.153,\n",
    "                         0.153, 0.198, 0.229, 0.244, 0.206, 0.168, 0.16, 0.282, 0.206, 0.122, 0.252, 0.153, 0.221, 0.099, 0.16, 0.252, 0.321, 0.16, 0.237, 0.13, 0.13, 0.084, 0.145, 0.13, \n",
    "                         0.13, 0.221, 0.237, 0.191, 0.153, 0.145, 0.275, 0.221, 0.305, 0.275, 0.099, 0.229, 0.168, 0.305, 0.137, 0.137, 0.229, 0.153, 0.099, 0.244, 0.29, 0.153, 0.244, 0.153, \n",
    "                         0.13, 0.16, 0.099, 0.183, 0.099, 0.26, 0.183, 0.214, 0.092, 0.145, 0.237, 0.107, 0.221, 0.122, 0.298, 0.145, 0.252, 0.153, 0.221, 0.115, 0.13, 0.145, 0.26, 0.298,\n",
    "                         0.214, 0.328, 0.237, 0.153, 0.191)\n",
    "diff_new_old_iq = c(0.099, 0.002, 0.093, -0.079, 0.112, -0.005, 0.025, 0.107, -0.003, -0.11, 0.141, -0.002, -0.063, 0.116, 0.026, -0.126, 0.067, -0.007, -0.061, 0.051, 0.043, 0.133, -0.015,\n",
    "                    -0.079, 0.035, -0.04, -0.003, 0.003, 0.045, 0.11, 0.161, 0.187, -0.001, 0.106, 0.064, -0.116, 0.085, 0.036, -0.009, 0.051, 0.052, 0.072, -0.045, -0.005, -0.159, 0.148, -0.053, \n",
    "                    -0.026, 0.055, 0.026, -0.056, 0.088, 0.014, 0.087, 0.036, 0.035, 0.11, 0.099, 0.013, 0.09, -0.128, 0.015, -0.051, 0.082, 0.009, 0.076, 0.009, 0.194, -0.01, 0.162, 0.12, -0.046,\n",
    "                    0.138, -0.053, 0.162, 0.079, 0.096, 0.134, 0.115, 0.021, 0.15, 0.067, 0.033, 0.045, 0.157, -0.091, 0.116, -0.065, 0.042, -0.022, -0.039, -0.122, 0.079, 0.047, 0.017, 0.102, 0.034,\n",
    "                    0.003, 0.032, 0.082)\n",
    "#t.test(diff_new_old, mu = 0, alternative = \"two.sided\")\n",
    "\n",
    "diff = diff_new_old_iq\n",
    "n=length(diff)\n",
    "s2= sd(diff)\n",
    "t = diff[1]/s2\n",
    "p = 2*pt(-abs(t),df=n-1)\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.721, 0.767, 0.689, 0.667, 0.671, 0.584, 0.735, 0.712, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n"
     ]
    }
   ],
   "source": [
    "print([round(i[1],3) for i in results])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "R",
   "language": "R",
   "name": "ir"
  },
  "language_info": {
   "codemirror_mode": "r",
   "file_extension": ".r",
   "mimetype": "text/x-r-source",
   "name": "R",
   "pygments_lexer": "r",
   "version": "4.0.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

